Fast algorithms for anti-distance matrices as a generalization of Boolean matrices

We show that Boolean matrix multiplication, computed as a sum of products of column vectors with row vectors, is essentially the same as Warshall's algorithm for computing the transitive closure matrix of a graph from its adjacency matrix. Warshall's algorithm can be generalized to Floyd's algorithm for computing the distance matrix of a graph with weighted edges. We will generalize Boolean matrices in the same way, keeping matrix multiplication essentially equivalent to the Floyd-Warshall algorithm. This way, we get matrices over a semiring, which are similar to the so-called "funny matrices". We discuss our implementation of operations on Boolean matrices and on their generalization, which make use of vector instructions.

==> anc/graphExample.cpp <==
#include <stdio.h>
#include <stdlib.h>

#include "matBool.h"
#include "matAntidist_sse.h"

int main ()
{
	matBool<10,10> B;
	for (int r=0; r<10; r++) {
		for (int c=0; c<10; c++) {
			B(r,c) = ((rand() & 0XFF) > 0XE7);
		}
	}
	matBool<10,10> tcB = B.transclosure();
	matBool<10,10> rtcB = tcB | identityMatrix;
	
	printf ("By way of BOOLEAN matrices:\n");
	printf ("Adjacency matrix           ");
	printf ("Transitive closure         ");
	printf ("Reflexive trans. closure\n");
	for (int r=0; r<10; r++) {
		for (int c=0; c<10; c++) {
			printf (" %c", B(r,c)?'*':'-');
		}
		printf ("       ");
		
		for (int c=0; c<10; c++) {
			printf (" %c", tcB(r,c)?'*':'-');
		}
		printf ("       ");
		
		for (int c=0; c<10; c++) {
			printf (" %c", rtcB(r,c)?'*':'-');
		}
		printf ("\n");
	}
	printf ("\n");
	
	matAntidist<10,10,unsigned char> A;
	for (int r=0; r<10; r++) {
		for (int c=0; c<10; c++) {
			A(r,c) = B(r,c) * 0XFE;
		}
	}
	matAntidist<10,10,unsigned char> tcA = A.transclosure();
	matAntidist<10,10,unsigned char> rtcA = tcA | identityMatrix;
	
	printf ("By way of ANTI-DISTANCE matrices:\n");
	printf ("Edge weight matrix         ");
	printf ("Distances, loop diagonal   ");
	printf ("Distances, zero diagonal\n");
	for (int r=0; r<10; r++) {
		for (int c=0; c<10; c++) {
			printf (" %c", A(r,c)?('0'+(A(r,c)^0XFF)):'-');
		}
		printf ("       ");
		
		for (int c=0; c<10; c++) {
			printf (" %c", tcA(r,c)?('0'+(tcA(r,c)^0XFF)):'-');
		}
		printf ("       ");
		
		for (int c=0; c<10; c++) {
			printf (" %c", rtcA(r,c)?('0'+(rtcA(r,c)^0XFF)):'-');
		}
		printf ("\n");
	}
	printf ("\n");
	
	matAntidist<10,10,unsigned char> D;
	for (int r=0; r<10; r++) {
		for (int c=0; c<10; c++) {
			D(r,c) = ~(B(r,c) * 0XFE);
		}
	}
	matAntidist<10,10,unsigned char> tcD = D.dransclosure();
	matAntidist<10,10,unsigned char> funnyIdentityMatrix = identityMatrix;
	funnyIdentityMatrix.inv ();
	matAntidist<10,10,unsigned char> rtcD = tcD & funnyIdentityMatrix;
	
	printf ("By way of DISTANCE matrices:\n");
	printf ("Edge weight matrix         ");
	printf ("Distances, loop diagonal   ");
	printf ("Distances, zero diagonal\n");
	for (int r=0; r<10; r++) {
		for (int c=0; c<10; c++) {
			printf (" %c", (D(r,c)^0XFF)?('0'+D(r,c)):'-');
		}
		printf ("       ");
		
		for (int c=0; c<10; c++) {
			printf (" %c", (tcD(r,c)^0XFF)?('0'+tcD(r,c)):'-');
		}
		printf ("       ");
		
		for (int c=0; c<10; c++) {
			printf (" %c", (rtcD(r,c)^0XFF)?('0'+rtcD(r,c)):'-');
		}
		printf ("\n");
	}
	printf ("\n");
}


==> anc/matAntidist.h <==
#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

#define zeroMatrix false
#define identityMatrix true

template <int R, int C, class T> 
class matAntidist
{
	// for multiplication of matrices of different sizes
	template <int RR, int CC, class TT> friend class matAntidist; 
	
  public:
	matAntidist (bool b = zeroMatrix);
	matAntidist (const matAntidist<R,C,T> &m);
	~matAntidist ();

	inline T operator () (int r, int c) const;
	inline T &operator () (int r, int c);
	void operator = (const matAntidist<R,C,T> &m);
	
	bool operator == (const matAntidist<R,C,T> &m) const;
	bool operator != (const matAntidist<R,C,T> &m) const;
	
	void inv ();
	void operator &= (const matAntidist<R,C,T> &m);
	void operator |= (const matAntidist<R,C,T> &m);
	void operator ^= (const matAntidist<R,C,T> &m);
	
	matAntidist<R,C,T> operator ~ () const;
	matAntidist<R,C,T> operator & (const matAntidist<R,C,T> &m) const;
	matAntidist<R,C,T> operator | (const matAntidist<R,C,T> &m) const;
	matAntidist<R,C,T> operator ^ (const matAntidist<R,C,T> &m) const;
	
	void operator *= (const matAntidist<C,C,T> &m);
	template <int CC> 
	matAntidist<R,CC,T> operator * (const matAntidist<C,CC,T> &m) const;
	
	void transclose ();
	matAntidist<R,C,T> transclosure () const;
	
	void operator += (const matAntidist<C,C,T> &m);
	template <int CC> 
	matAntidist<R,CC,T> operator + (const matAntidist<C,CC,T> &m) const;
	
	void dransclose ();
	matAntidist<R,C,T> dransclosure () const;
	
  private:
	static const int D 
			= (C > R) ? R : C;
	T *entry;
	
  protected:
	T *&data = entry;
	static const int alignment = C;
};

template <int R, int C, class T> 
matAntidist<R,C,T>::matAntidist (bool b)
{
	entry = new T [R * C] ();
	if (b) {
		for (int i=D; --i>=0; ) {
			(entry + i * C)[i] = ~(T(0));
		}
	}
}

template <int R, int C, class T> 
matAntidist<R,C,T>::matAntidist (const matAntidist<R,C,T> &m)
{
	entry = new T [R * C];
	*this = m;
}

template <int R, int C, class T> 
matAntidist<R,C,T>::~matAntidist ()
{
	delete[] entry;
}

template <int R, int C, class T> 
inline T matAntidist<R,C,T>::operator () (int r, int c) const
{
	return (entry + r * C)[c];
}

template <int R, int C, class T> 
inline T &matAntidist<R,C,T>::operator () (int r, int c)
{
	return (entry + r * C)[c];
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator = (const matAntidist<R,C,T> &m)
{
	for (int i=R*C; --i>=0; ) {
		entry[i] = m.entry[i];
	}
}

template <int R, int C, class T>
bool matAntidist<R,C,T>::operator == (const matAntidist<R,C,T> &m) const
{
	for (int i=R*C; --i>=0; ) {
		if (entry[i] != m.entry[i]) return false;
	}
	return true;
}

template <int R, int C, class T>
bool matAntidist<R,C,T>::operator != (const matAntidist<R,C,T> &m) const
{
	for (int i=R*C; --i>=0; ) {
		if (entry[i] != m.entry[i]) return true;
	}
	return false;
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::inv ()
{
	for (int i=R*C; --i>=0; ) {
		entry[i] = ~entry[i];
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator &= (const matAntidist &m)
{
	for (int i=R*C; --i>=0; ) {
		if (entry[i] > m.entry[i]) {
			entry[i] = m.entry[i];
		}
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator |= (const matAntidist &m)
{
	for (int i=R*C; --i>=0; ) {
		if (entry[i] < m.entry[i]) {
			entry[i] = m.entry[i];
		}
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator ^= (const matAntidist &m)
{
	for (int i=R*C; --i>=0; ) {
		if (entry[i] < m.entry[i]) {
			entry[i] = m.entry[i] - entry[i];
		} else {
			entry[i] = entry[i] - m.entry[i];	
		}
	}
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator ~ () const
{
	matAntidist<R,C,T> mr = *this;
	mr.inv ();
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator & (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr &= m;
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator | (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr |= m;
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator ^ (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr ^= m;
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator *= (const matAntidist<C,C,T> &m)
{
	matAntidist<R,C,T> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		T *m_c = m.entry + c * C; // row c of m
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			if (e) {
				T *mr_r = mr.entry + r * C; // row r of mr
				e = ~e;
				for (int cc=C; --cc>=0; ) {
					T ee = m_c[cc]; // entry c,cc of m
					if (ee > e) {
						ee -= e;
						if (mr_r[cc] < ee) mr_r[cc] = ee;
					}
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C, class T>
template <int CC>
matAntidist<R,CC,T> matAntidist<R,C,T>::operator * (const matAntidist<C,CC,T> &m) const
{
	matAntidist<R,CC,T> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		T *m_c = m.entry + c * CC; // row c of m
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			if (e) {
				T *mr_r = mr.entry + r * CC; // row r of mr
				e = ~e;
				for (int cc=CC; --cc>=0; ) {
					T ee = m_c[cc]; // entry c,cc of m
					if (ee > e) {
						ee -= e;
						if (mr_r[cc] < ee) mr_r[cc] = ee;
					}
				}
			}
		}
	}
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::transclose ()
{
	for (int c=D; --c>=0; ) {
		T *_c = entry + c * C; // row c of *this
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			if (e) {
				T *_r = entry + r * C; // row r of *this
				e = ~e;
				for (int cc=C; --cc>=0; ) {
					T ee = _c[cc]; // entry c,cc of *this
					if (ee > e) {
						ee -= e;
						if (_r[cc] < ee) _r[cc] = ee;
					}
				}
			}
		}
	}
}

template <int R, int C, class T>
matAntidist<R,C,T> matAntidist<R,C,T>::transclosure () const
{
	matAntidist<R,C,T> mr = *this;
	mr.transclose ();
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator += (const matAntidist<C,C,T> &m)
{
	matAntidist<R,C,T> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		T *m_c = m.entry + c * C; // row c of m
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				T *mr_r = mr.entry + r * C; // row r of mr
				for (int cc=C; --cc>=0; ) {
					T ee = m_c[cc]; // entry c,cc of m
					if (ee < anti_e) {
						ee += e;
						if (mr_r[cc] > ee) mr_r[cc] = ee;
					}
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C, class T>
template <int CC>
matAntidist<R,CC,T> matAntidist<R,C,T>::operator + (const matAntidist<C,CC,T> &m) const
{
	matAntidist<R,CC,T> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		T *m_c = m.entry + c * CC; // row c of m
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				T *mr_r = mr.entry + r * CC; // row r of mr
				for (int cc=CC; --cc>=0; ) {
					T ee = m_c[cc]; // entry c,cc of m
					if (ee < anti_e) {
						ee += e;
						if (mr_r[cc] > ee) mr_r[cc] = ee;
					}
				}
			}
		}
	}
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::dransclose ()
{
	for (int c=D; --c>=0; ) {
		T *_c = entry + c * C; // row c of *this
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				T *_r = entry + r * C; // row r of *this
				for (int cc=C; --cc>=0; ) {
					T ee = _c[cc]; // entry c,cc of *this
					if (ee < anti_e) {
						ee += e;
						if (_r[cc] > ee) _r[cc] = ee;
					}
				}
			}
		}
	}
}

template <int R, int C, class T>
matAntidist<R,C,T> matAntidist<R,C,T>::dransclosure () const
{
	matAntidist<R,C,T> mr = *this;
	mr.dransclose ();
	return mr;
}

#pragma GCC pop_options


==> anc/matAntidist_sse.h <==
#include <stdint.h>

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

template <class T> 
class block_sse
{
  public:
	// compute maximum of values of type T in blocks 
	// *this and b parallel, and store the results in block *this
	void max (const block_sse<T> &b);
	// compute minimum of values of type T in blocks 
	// *this and b parallel, and store the results in block *this
	void min (const block_sse<T> &b);
	// compute absolute difference of values of type T in blocks 
	// *this and b parallel, and store the results in block *this
	void dist (const block_sse<T> &b);
	// subtract values of type T in block b parallel from those
	// in block *this, unsigned subtraction with saturation at 0
	void subsat (const block_sse<T> &b);
	// add values of type T in block b parallel from those
	// in block *this, unsigned addition with saturation
	void addsat (const block_sse<T> &b);
	// clone (avx broadcast) ~c as a value of type T in block b
	void clonenot (unsigned c);
	// clone (avx broadcast) c as a value of type T in block b
	void clone (unsigned c);
	
	unsigned __int128 val;
};

#define zeroMatrix false
#define identityMatrix true

template <int R, int C, class T> 
class matAntidist
{
	// for multiplication of matrices of different sizes
	template <int RR, int CC, class TT> friend class matAntidist; 
	
  public: 
	matAntidist (bool b = zeroMatrix);
	matAntidist (const matAntidist<R,C,T> &m);
	~matAntidist ();

	inline T operator () (int r, int c) const;
	inline T &operator () (int r, int c);
	void operator = (const matAntidist<R,C,T> &m);
	
	bool operator == (const matAntidist<R,C,T> &m) const;
	bool operator != (const matAntidist<R,C,T> &m) const;
	
	void inv ();
	void operator &= (const matAntidist<R,C,T> &m);
	void operator |= (const matAntidist<R,C,T> &m);
	void operator ^= (const matAntidist<R,C,T> &m);
	
	matAntidist<R,C,T> operator ~ () const;
	matAntidist<R,C,T> operator & (const matAntidist<R,C,T> &m) const;
	matAntidist<R,C,T> operator | (const matAntidist<R,C,T> &m) const;
	matAntidist<R,C,T> operator ^ (const matAntidist<R,C,T> &m) const;
	
	void operator *= (const matAntidist<C,C,T> &m);
	template <int CC> matAntidist<R,CC,T> operator * (const matAntidist<C,CC,T> &m) const;
	
	void transclose ();
	matAntidist<R,C,T> transclosure () const;
	
	void operator += (const matAntidist<C,C,T> &m);
	template <int CC> matAntidist<R,CC,T> operator + (const matAntidist<C,CC,T> &m) const;
	
	void dransclose ();
	matAntidist<R,C,T> dransclosure () const;
	
  private:
	static const int D
			= (C > R) ? R : C;
	static const int Cblocks
			= (C - 1) * sizeof (T) / sizeof (block_sse<T>) + 1; 
	static const int Creal
			= Cblocks * sizeof (block_sse<T>) / sizeof (T);
	block_sse<T> *block;
	
  protected:
	T *&data = (T *&) block;
	static const int alignment = Creal;
};

template <int R, int C, class T> 
matAntidist<R,C,T>::matAntidist (bool b)
{
	block = new block_sse<T> [R * Cblocks];
  	block_sse<T> b000;
	asm (
		"pxor %0, %0"
		: "=x" (b000.val)
	);
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] = b000;
	}
	if (b) {
		for (int i=D; --i>=0; ) {
			((T *) (block + i * Cblocks))[i] = ~(T(0));
		}
	}
}

template <int R, int C, class T> 
matAntidist<R,C,T>::matAntidist (const matAntidist<R,C,T> &m)
{
	block = new block_sse<T> [R * Cblocks];
	*this = m;
}

template <int R, int C, class T> 
matAntidist<R,C,T>::~matAntidist ()
{
	delete[] block;
}

template <int R, int C, class T> 
inline T matAntidist<R,C,T>::operator () (int r, int c) const
{
	return ((T *) (block + r * Cblocks))[c];
}

template <int R, int C, class T> 
inline T &matAntidist<R,C,T>::operator () (int r, int c)
{
	return ((T *) (block + r * Cblocks))[c];
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator = (const matAntidist<R,C,T> &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] = m.block[i];
	}
}

template <int R, int C, class T>
bool matAntidist<R,C,T>::operator == (const matAntidist<R,C,T> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i].val != m.block[i].val) return false;
	}
	return true;
}

template <int R, int C, class T>
bool matAntidist<R,C,T>::operator != (const matAntidist<R,C,T> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i].val != m.block[i].val) return true;
	}
	return false;
}

template <>
inline void block_sse<unsigned char>::max (const block_sse<unsigned char> &b)
{
	asm (
		"pmaxub %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned short>::max (const block_sse<unsigned short> &b)
{
	asm (
		"pmaxuw %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned int>::max (const block_sse<unsigned int> &b)
{
	asm (
		"pmaxud %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned char>::min (const block_sse<unsigned char> &b)
{
	asm (
		"pminub %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned short>::min (const block_sse<unsigned short> &b)
{
	asm (
		"pminuw %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned int>::min (const block_sse<unsigned int> &b)
{
	asm (
		"pminud %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned char>::dist (const block_sse<unsigned char> &b)
{
	// using dist = max - min
	asm (
		"movdqa %1, %%xmm0\n\t"
		"pminub %0, %%xmm0\n\t"
		"pmaxub %1, %0\n\t"
		"psubb %%xmm0, %0\n\t"
		: "+x" (val)
		: "xm" (b.val)
		: "%xmm0"
	);
}

template <> 
inline void block_sse<unsigned short>::dist (const block_sse<unsigned short> &b)
{   
	// using dist = max - min
	asm (
		"movdqa %1, %%xmm0\n\t"
		"pminuw %0, %%xmm0\n\t"
		"pmaxuw %1, %0\n\t"
		"psubw %%xmm0, %0\n\t"
		: "+x" (val)
		: "xm" (b.val)
		: "%xmm0"
	);
}

template <>
inline void block_sse<unsigned int>::dist (const block_sse<unsigned int> &b)
{   
	// using dist = max - min
	asm (
		"movdqa %1, %%xmm0\n\t"
		"pminud %0, %%xmm0\n\t"
		"pmaxud %1, %0\n\t"
		"psubd %%xmm0, %0\n\t"
		: "+x" (val)
		: "x" (b.val)
		: "%xmm0"
	);
}

template <>
inline void block_sse<unsigned char>::subsat (const block_sse<unsigned char> &b)
{
	asm (
		"psubusb %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <> 
inline void block_sse<unsigned short>::subsat (const block_sse<unsigned short> &b)
{
	asm (
		"psubusw %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned int>::subsat (const block_sse<unsigned int> &b)
{   
	// psubusd does not exist, so one extra instruction is needed
	// using max and regular subtraction 
	asm (
		"pmaxud %1, %0\n\t"
		"psubd %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned char>::addsat (const block_sse<unsigned char> &b)
{
	asm (
		"paddusb %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <> 
inline void block_sse<unsigned short>::addsat (const block_sse<unsigned short> &b)
{
	asm (
		"paddusw %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned int>::addsat (const block_sse<unsigned int> &b)
{   
	// paddusd does not exist, so extra instructions are needed
	// using regular addition and fix afterwards
	asm (
		"movdqa %1, %%xmm0\n\t"
		"paddd %1, %0\n\t"
		"pcmpgtd %0, %%xmm0\n\t"
		"por %%xmm0, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <> 
inline void block_sse<unsigned char>::clonenot (unsigned c)
{
	// clone from byte c to doubleword c
	c *= 0x01010101;
	// negate doubleword c logically
	c = ~c;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned short>::clonenot (unsigned c)
{
	// clone from word c to doubleword c
	c *= 0x00010001;
	// negate doubleword c logically
	c = ~c;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned int>::clonenot (unsigned c)
{
	// negate doubleword c logically
	c = ~c;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned char>::clone (unsigned c)
{
	// clone from byte c to doubleword c
	c *= 0x01010101;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned short>::clone (unsigned c)
{
	// clone from word c to doubleword c
	c *= 0x00010001;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned int>::clone (unsigned c)
{
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::inv ()
{
	block_sse<T> bFFF;
	asm (
		"pcmpeqb %0, %0"
		: "=x" (bFFF.val)
	);
	for (int i=R*Cblocks; --i>=0; ) {
		asm (
			"pxor %1, %0"
			: "+x" (block[i].val)
			: "x" (bFFF.val)
		);
	}
	int const sh = (Creal - C) * sizeof(T);
	if (sh) {
		asm (
			"psrldq %1, %0"
			: "+x" (bFFF.val)
			: "i" (sh)
		);
		for (int r=R; r>0; r--) {
			asm (
				"pand %1, %0"
				: "+x" (block[r*Cblocks-1].val)
				: "x" (bFFF.val)
			);
		}
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator &= (const matAntidist &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i].min (m.block[i]);
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator |= (const matAntidist &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i].max (m.block[i]);
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator ^= (const matAntidist &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i].dist (m.block[i]);
	}
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator ~ () const
{
	matAntidist<R,C,T> mr = *this;
	mr.inv ();
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator & (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr &= m;
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator | (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr |= m;
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator ^ (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr ^= m;
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator *= (const matAntidist<C,C,T> &m)
{
	matAntidist<R,C,T> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		block_sse<T> *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			if (e) {
				block_sse<T> *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				block_sse<T> b;
				b.clonenot (e);
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					block_sse<T> bb = m_c[ccb]; // block ccb of row c of m
					bb.subsat (b);
					mr_r[ccb].max (bb);
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C, class T>
template <int CC>
matAntidist<R,CC,T> matAntidist<R,C,T>::operator * (const matAntidist<C,CC,T> &m) const
{
	matAntidist<R,CC,T> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		block_sse<T> *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			if (e) {
				block_sse<T> *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				block_sse<T> b;
				b.clonenot (e);
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					block_sse<T> bb = m_c[ccb]; // block ccb of row c of m
					bb.subsat (b);
					mr_r[ccb].max (bb);
				}
			}
		}
	}
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::transclose ()
{
	for (int c=D; --c>=0; ) {
		block_sse<T> *_c = block + c * Cblocks; // row c of *this
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			if (e) {
				block_sse<T> *_r = block + r * Cblocks; // row r of *this
				block_sse<T> b;
				b.clonenot (e);
				for (int ccb=Cblocks; --ccb>=0; ) {
					block_sse<T> bb = _c[ccb]; // block ccb of row c of *this
					bb.subsat (b);
					_r[ccb].max (bb);
				}
			}
		}
	}
}

template <int R, int C, class T>
matAntidist<R,C,T> matAntidist<R,C,T>::transclosure () const
{
	matAntidist<R,C,T> mr = *this;
	mr.transclose ();
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator += (const matAntidist<C,C,T> &m)
{
	matAntidist<R,C,T> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		block_sse<T> *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				block_sse<T> *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				block_sse<T> b;
				b.clone (e);
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					block_sse<T> bb = m_c[ccb]; // block ccb of row c of m
					bb.addsat (b);
					mr_r[ccb].min (bb);
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C, class T>
template <int CC>
matAntidist<R,CC,T> matAntidist<R,C,T>::operator + (const matAntidist<C,CC,T> &m) const
{
	matAntidist<R,CC,T> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		block_sse<T> *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			T anti_e = ~e;
			if (~e) {
				block_sse<T> *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				block_sse<T> b;
				b.clone (e);
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					block_sse<T> bb = m_c[ccb]; // block ccb of row c of m
					bb.addsat (b);
					mr_r[ccb].min (bb);
				}
			}
		}
	}
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::dransclose ()
{
	for (int c=D; --c>=0; ) {
		block_sse<T> *_c = block + c * Cblocks; // row c of *this
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				block_sse<T> *_r = block + r * Cblocks; // row r of *this
				block_sse<T> b;
				b.clone (e);
				for (int ccb=Cblocks; --ccb>=0; ) {
					block_sse<T> bb = _c[ccb]; // block ccb of row c of *this
					bb.addsat (b);
					_r[ccb].min (bb);
				}
			}
		}
	}
}

template <int R, int C, class T>
matAntidist<R,C,T> matAntidist<R,C,T>::dransclosure () const
{
	matAntidist<R,C,T> mr = *this;
	mr.dransclose ();
	return mr;
}

#pragma GCC pop_options



==> anc/matBool.h <==
#include <stdint.h>

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

#define zeroMatrix false
#define identityMatrix true

template <int R, int C> 
class matBool
{
	typedef uint64_t blockType;
	
	class bitReference
	{
	  public:
	
		inline bitReference (const matBool<R,C> &m, int r, int c)	{ 
			bytePointer = &(((unsigned char *) 
							 (m.block + r * m.Cblocks))[c>>3]);
			bitmask = 1 << (c & 7);
		}
		inline bitReference (matBool<R,C> &m, int r, int c)	{ 
			bytePointer = &(((unsigned char *) 
							 (m.block + r * m.Cblocks))[c>>3]);
			bitmask = 1 << (c & 7);
		}
	 
		void operator = (bool b) {
			if (b) *bytePointer |= bitmask;
			else *bytePointer &= ~bitmask;
		}
		void operator &= (bool b) {
			if (!b) *bytePointer &= ~bitmask;
		}
		void operator |= (bool b) {
			if (b) *bytePointer |= bitmask;
		}
		void operator ^= (bool b) {
			if (b) *bytePointer ^= bitmask;
		}
	
		operator bool() const {
			return *bytePointer & bitmask;
		}

	private:
		unsigned char *bytePointer;
		unsigned int bitmask;
	};
	
	// for multiplication of matrices of different sizes
	template <int RR, int CC> friend class matBool;  
	
  public: 
	matBool (bool b = zeroMatrix);
	matBool (const matBool<R,C> &m);
	~matBool ();

	inline bool operator () (int r, int c) const;
	inline bitReference operator () (int r, int c);
	void operator = (const matBool<R,C> &m);
	
	bool operator == (const matBool<R,C> &m) const;
	bool operator != (const matBool<R,C> &m) const;
	
	// Hamming comparison with true > false
	bool operator <<= (const matBool<R,C> &m) const;
	bool operator >>= (const matBool<R,C> &m) const;
	bool operator << (const matBool<R,C> &m) const;
	bool operator >> (const matBool<R,C> &m) const;
		
	void inv ();
	void operator &= (const matBool<R,C> &m);
	void operator |= (const matBool<R,C> &m);
	void operator ^= (const matBool<R,C> &m);

	matBool<R,C> operator ~ () const;
	matBool<R,C> operator & (const matBool<R,C> &m) const;
	matBool<R,C> operator | (const matBool<R,C> &m) const;
	matBool<R,C> operator ^ (const matBool<R,C> &m) const;

	void operator *= (const matBool<C,C> &m);
	template <int CC> matBool<R,CC> operator * (const matBool<C,CC> &m) const;

	void transclose ();
	matBool<R,C> transclosure () const;

	void operator += (const matBool<C,C> &m);
	template <int CC> matBool<R,CC> operator + (const matBool<C,CC> &m) const;

	void dransclose ();
	matBool<R,C> dransclosure () const;
	
  private:
	static const int D 
			= (C > R) ? R : C;
	static const int Cblocks 
			= (C - 1) / 8 / sizeof (blockType) + 1; 
	static const int Creal 
			= Cblocks * sizeof (blockType) * 8;
	blockType *block;
	
  protected:
	unsigned char *&data = (unsigned char *&) block;
	static const int alignment = Creal / 8;
};

template <int R, int C> 
matBool<R,C>::matBool (bool b)
{
	block = new blockType [R * Cblocks] ();
	if (b) {
		for (int i=D; --i>=0; ) {
			((unsigned char *)(block + i * Cblocks))[i>>3] |=
				(1 << (i & 7)); // set entry i,i of *this to true
		}
	}
}

template <int R, int C> 
matBool<R,C>::matBool (const matBool<R,C> &m)
{
	block = new blockType [R * Cblocks];
	*this = m;
}

template <int R, int C> 
matBool<R,C>::~matBool ()
{
	delete[] block;
}

template <int R, int C> 
inline bool matBool<R,C>::operator () (int r, int c) const
{
	bitReference bp (*this, r, c);
	return bp;
}

template <int R, int C> 
inline typename matBool<R,C>::bitReference matBool<R,C>::operator () (int r, int c)
{
	bitReference bp (*this, r, c);
	return bp;
}

template <int R, int C>
void matBool<R,C>::operator = (const matBool<R,C> &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] = m.block[i];
	}
}

template <int R, int C>
bool matBool<R,C>::operator == (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i] != m.block[i]) return false;
	}
	return true;
}

template <int R, int C>
bool matBool<R,C>::operator != (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i] != m.block[i]) return true;
	}
	return false;
}

template <int R, int C>
bool matBool<R,C>::operator <<= (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i] & ~m.block[i]) return false;
	}
	return true;
}

template <int R, int C>
bool matBool<R,C>::operator >>= (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (~block[i] & m.block[i]) return false;
	}
	return true;
}

template <int R, int C>
bool matBool<R,C>::operator << (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i] & ~m.block[i]) return false;
	}
	return *this != m;
}

template <int R, int C>
bool matBool<R,C>::operator >> (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (~block[i] & m.block[i]) return false;
	}
	return *this != m;
}

template <int R, int C> 
void matBool<R,C>::inv ()
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] = ~block[i];
	}
	int const sh = Creal - C; 
	if (sh) {
		blockType b = ~((blockType) 0);
		b >>= sh;
		for (int r=R; r>0; r--) {
			block[r*Cblocks-1] &= b;
		}
	}
}

template <int R, int C> 
void matBool<R,C>::operator &= (const matBool &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] &= m.block[i];
	}
}

template <int R, int C> 
void matBool<R,C>::operator |= (const matBool &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] |= m.block[i];
	}
}

template <int R, int C> 
void matBool<R,C>::operator ^= (const matBool &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] ^= m.block[i];
	}
}

template <int R, int C> 
matBool<R,C> matBool<R,C>::operator ~ () const
{
	matBool<R,C> mr = *this;
	mr.inv ();
	return mr;
}

template <int R, int C> 
matBool<R,C> matBool<R,C>::operator & (const matBool &m) const
{
	matBool<R,C> mr = *this;
	mr &= m;
	return mr;
}

template <int R, int C> 
matBool<R,C> matBool<R,C>::operator | (const matBool &m) const
{
	matBool<R,C> mr = *this;
	mr |= m;
	return mr;
}

template <int R, int C> 
matBool<R,C> matBool<R,C>::operator ^ (const matBool &m) const
{
	matBool<R,C> mr = *this;
	mr ^= m;
	return mr;
}

template <int R, int C>
void matBool<R,C>::operator *= (const matBool<C,C> &m)
{
	matBool<R,C> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		blockType *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (e) {
				blockType *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					mr_r[ccb] |= m_c[ccb]; // block ccb of row c of m
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C>
template <int CC>
matBool<R,CC> matBool<R,C>::operator * (const matBool<C,CC> &m) const
{
	matBool<R,CC> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		blockType *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (e) {
				blockType *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					mr_r[ccb] |= m_c[ccb]; // block ccb of row c of m
				}
			}
		}
	}
	return mr;
}

template <int R, int C>
void matBool<R,C>::transclose ()
{
	for (int c=D; --c>=0; ) {
		blockType *_c = block + c * Cblocks; // row c of *this
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (e) {
				blockType *_r = block + r * Cblocks; // row r of *this
				for (int ccb=Cblocks; --ccb>=0; ) {
					_r[ccb] |= _c[ccb]; // block ccb of row c of *this
				}
			}
		}
	}
}

template <int R, int C>
matBool<R,C> matBool<R,C>::transclosure () const
{
	matBool<R,C> mr = *this;
	mr.transclose ();
	return mr;
}

template <int R, int C>
void matBool<R,C>::operator += (const matBool<C,C> &m)
{
	matBool<R,C> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		blockType *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (!e) {
				blockType *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					mr_r[ccb] &= m_c[ccb]; // block ccb of row c of m
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C>
template <int CC>
matBool<R,CC> matBool<R,C>::operator + (const matBool<C,CC> &m) const
{
	matBool<R,CC> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		blockType *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (!e) {
				blockType *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					mr_r[ccb] &= m_c[ccb]; // block ccb of row c of m
				}
			}
		}
	}
	return mr;
}

template <int R, int C>
void matBool<R,C>::dransclose ()
{
	for (int c=D; --c>=0; ) {
		blockType *_c = block + c * Cblocks; // row c of *this
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (!e) {
				blockType *_r = block + r * Cblocks; // row r of *this
				for (int ccb=Cblocks; --ccb>=0; ) {
					_r[ccb] &= _c[ccb]; // block ccb of row c of *this
				}
			}
		}
	}
}

template <int R, int C>
matBool<R,C> matBool<R,C>::dransclosure () const
{
	matBool<R,C> mr = *this;
	mr.dransclose ();
	return mr;
}

#pragma GCC pop_options



